2, 12, 117, 1959, 45171, 1170086, ...: A Hilbert series for the QCD chiral Lagrangian

We apply Hilbert series techniques to the enumeration of operators in the mesonic QCD chiral Lagrangian. Existing Hilbert series technologies for non-linear realizations are extended to incorporate the external fields. The action of charge conjugation is addressed by folding the $\frak{su}(n)$ Dynkin diagrams, which we detail in an appendix that can be read separately as it has potential broader applications. New results include the enumeration of anomalous operators appearing in the chiral Lagrangian at order $p^8$, as well as enumeration of $CP$-even, $CP$-odd, $C$-odd, and $P$-odd terms beginning from order $p^6$. The method is extendable to very high orders, and we present results up to order $p^{16}$. (The title sequence is the number of independent $C$-even $P$-even operators in the mesonic QCD chiral Lagrangian with three light flavors of quarks, at chiral dimensions $p^2$, $p^4$, $p^6$, ...)

==> anc/Hilbert-series-p6-and-p8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    371295,       9682]
NotebookOptionsPosition[    362675,       9530]
NotebookOutlinePosition[    363010,       9545]
CellTagsIndexPosition[    362967,       9542]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.807502077416462*^9, 3.807502077957386*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"5c65d05c-e9f2-4f52-99ad-c03a89e17443"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Load Hilbert series at chiral dimension ", "Title"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "6"], TraditionalForm]], "Title",ExpressionUUID->
  "ca18ffee-a4cf-456c-807a-511744314399"], "Title"],
 StyleBox[" and ", "Title"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "8"], TraditionalForm]], "Title",ExpressionUUID->
  "822e6ec9-3549-4e46-b2e0-12f6c2cb5955"], "Title"],
 StyleBox[" for ", "Title"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["N", "f"], "=", "2"}], ",", "3"}], TraditionalForm]], 
  "Title",ExpressionUUID->"4f54247c-033d-4278-a0e3-2ba11116afaa"], "Title"],
 "\n\n",
 StyleBox["This data takes the form HS[Chiral dimension, C, P, ", 
  "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]], "Subsection",ExpressionUUID->
  "9dd7cc0b-6e73-4f6b-9de6-613102d2ea52"], "Subsection"],
 StyleBox["], such that HS[6,+1,-1,2]  will give the Hilbert series on the C+ \
P- branch at chiral dimension 6 for ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]], "Subsection",
  ExpressionUUID->"fd0dd662-6746-4ea7-98d0-1e8a9e439db9"], "Subsection"],
 StyleBox["\n\nThe correspondence between the variables used in this \
Mathematica notebook and the variables used in the paper is\n\nD  = D \
(derivative)\nu = u \nSigp = ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "+"], TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "83804a1e-9877-483f-90cf-33d6d366a082"], "Subsection"],
 StyleBox["\nSigm = ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "-"], TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "134a1d2b-1eb6-4f61-adaf-25f469f9ce13"], "Subsection"],
 StyleBox["\nSigpT = ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox["\[CapitalSigma]", "+"], ">"}], TraditionalForm]], 
  "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "8bb43d45-0d50-4ef6-80a9-23b4ff8ed562"], "Subsection"],
 StyleBox["\nSigmT = ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   RowBox[{"<", 
    SubscriptBox[
     RowBox[{"\[CapitalSigma]", " "}], "-"], ">"}], TraditionalForm]], 
  "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "d3dae285-6761-4a32-a055-b1d6a3a51715"], "Subsection"],
 StyleBox["\nfp = ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["f", "+"], TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "7b77b324-a529-4f34-a8f8-746320d6bee6"], "Subsection"],
 StyleBox["\nfm = ", "Subsection"],
 StyleBox[Cell[BoxData[
  FormBox[
   SubscriptBox["f", "-"], TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "3cf2cadf-65a1-4cf8-adca-946835e2e0b5"], "Subsection"],
 "\n"
}], "Subtitle",
 CellChangeTimes->{{3.807502841811984*^9, 3.807502880065394*^9}, {
  3.8075031597374277`*^9, 3.807503250823077*^9}, {3.8075040968795557`*^9, 
  3.8075040971117153`*^9}, {3.807504904943914*^9, 3.8075049250422907`*^9}, {
  3.807505565815763*^9, 3.80750557140828*^9}, {3.807580643459332*^9, 
  3.80758069708461*^9}, {3.807580761360688*^9, 
  3.8075809451096373`*^9}},ExpressionUUID->"b29ce1fa-e571-4e39-baf8-\
0972f54ff078"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   SuperscriptBox["SigmT", "3"], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", "fp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501607165792*^9, 3.807501679809273*^9}, {
  3.8075023145949183`*^9, 3.8075023164938383`*^9}, {3.807502889284808*^9, 
  3.8075028905367193`*^9}, {3.807504703400076*^9, 3.807504704272606*^9}, {
  3.807504809851202*^9, 3.807504852404488*^9}, {3.807504889099779*^9, 
  3.80750488987717*^9}, {3.807505195714634*^9, 3.8075052110361233`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"169518b7-ac97-47ae-bbc8-b445cceffcbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   SuperscriptBox["SigmT", "3"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501669293664*^9, 3.80750168106747*^9}, 
   3.807505246257184*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"c6d70f39-6d35-4626-b2a1-5f7428bce255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   SuperscriptBox["SigmT", "3"], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", "fp", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"10", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.8075016920014267`*^9, 3.80750170060905*^9}, 
   3.807505273562008*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"e48740fb-f9f2-4643-b585-163c533460f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   SuperscriptBox["SigmT", "3"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501703759107*^9, 3.807501714432199*^9}, 
   3.807505281959482*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"d94cb786-8b25-4f09-bcff-f8390c15712f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   SuperscriptBox["Sigm", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   SuperscriptBox["SigmT", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   SuperscriptBox["Sigp", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "+", 
   RowBox[{"4", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"8", " ", "D", " ", "fm", " ", "fp", " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"24", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"11", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"11", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501715827832*^9, 3.80750173512822*^9}, 
   3.80750529520446*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"3eb75969-6af7-4b82-8a9c-f5e153c9d99f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   SuperscriptBox["Sigm", "3"], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   SuperscriptBox["SigmT", "3"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   SuperscriptBox["Sigp", "3"], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501737340846*^9, 3.8075017489534397`*^9}, 
   3.807505305293696*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"8574e06f-1065-4f78-b42f-18ba57947e08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   SuperscriptBox["Sigm", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   SuperscriptBox["SigmT", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   SuperscriptBox["Sigp", "3"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501750984852*^9, 3.807501765132856*^9}, 
   3.807505315830283*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"2824c5e8-7a3a-43d0-bfc8-bc68c021a30a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"6", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   SuperscriptBox["Sigm", "3"], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   SuperscriptBox["SigmT", "3"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   SuperscriptBox["Sigp", "3"], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   SuperscriptBox["SigpT", "3"], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["u", "6"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501766640326*^9, 3.807501776942602*^9}, 
   3.8075053255171328`*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"f959badc-f4bf-4385-84e5-40b20414a67a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "3"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   SuperscriptBox["Sigm", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigmT"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"6", " ", "fm", " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigpT"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"13", " ", "D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "+", 
   RowBox[{"41", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"41", " ", "D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"13", " ", "D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"30", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"30", " ", "D", " ", "fm", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"9", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"9", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "fp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"35", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["fm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"54", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"34", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"35", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"34", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["fp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"18", " ", "fm", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", "fm", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"18", " ", "fm", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"6", " ", "fm", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"6", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", "fm", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"31", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"66", " ", "D", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"31", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"7", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"25", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"23", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"25", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"32", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"23", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"2", " ", "D", " ", "SigpT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"8", " ", "fp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501779841899*^9, 3.807501799688037*^9}, 
   3.8075053496283617`*^9, 3.807505458134778*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"08b958b9-c367-4471-897d-91e581035cb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   SuperscriptBox["Sigm", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"5", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501804736648*^9, 3.807501817218238*^9}, 
   3.807505365458192*^9, 3.807505470518095*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"db3d75ac-6c87-4331-a1ad-9a0db44b5656"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "3"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "3"]}], "-", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigm"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   SuperscriptBox["Sigm", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigmT"}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigp"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{"6", " ", "fm", " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigpT"}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"13", " ", "D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "-", 
   RowBox[{"41", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"41", " ", "D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "-", 
   RowBox[{"13", " ", "D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "-", 
   RowBox[{"30", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], 
   "-", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"30", " ", "D", " ", "fm", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"15", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"9", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"9", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "fp", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"5", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"35", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"14", " ", 
    SuperscriptBox["fm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"54", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"34", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"35", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"34", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["fp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"18", " ", "fm", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"10", " ", "fm", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fp", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"15", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"18", " ", "fm", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"6", " ", "fm", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"6", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"10", " ", "fm", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fp", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fp", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"31", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"66", " ", "D", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"31", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"10", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"7", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"10", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"25", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"23", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"25", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"32", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"23", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"6", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"6", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"20", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"20", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"2", " ", "D", " ", "SigpT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"8", " ", "fp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.8075018189130983`*^9, 3.807501836795582*^9}, 
   3.807505488221511*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"3c559fac-fea9-4544-a4b9-af5649ac284f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   SuperscriptBox["Sigm", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"5", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"3", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.8075018382601147`*^9, 3.807501852158742*^9}, 
   3.807505503596095*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"5ef7f8b5-013c-4348-86ee-270162410140"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["fm", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"16", " ", "fm", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["fp", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "Sigm"}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigm"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "3"]}], "+", 
   SuperscriptBox["Sigm", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigmT"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "Sigp"}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"16", " ", "fm", " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigpT"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"38", " ", "D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "+", 
   RowBox[{"112", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"112", " ", "D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"38", " ", "D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"40", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"80", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"40", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"12", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"12", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"6", " ", "D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"6", " ", "D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"40", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"80", " ", "D", " ", "fm", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"40", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"24", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"24", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"8", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"6", " ", "D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"6", " ", "D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"12", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"12", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"8", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "fp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"6", " ", "D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"6", " ", "D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"6", " ", "D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"6", " ", "D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"78", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"54", " ", 
    SuperscriptBox["fm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"136", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"160", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"78", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"160", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"54", " ", 
    SuperscriptBox["fp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"44", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"48", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"44", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"96", " ", "fm", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"48", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"24", " ", "fm", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fp", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"44", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"48", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"44", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"96", " ", "fm", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"48", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"20", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"32", " ", "fm", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"32", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fp", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"24", " ", "fm", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fp", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", "fp", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"24", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"176", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"24", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"352", " ", "D", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"176", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"106", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"106", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"19", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"27", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"27", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"106", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"106", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"38", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"19", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"27", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"27", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"118", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"145", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"118", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"256", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"145", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"38", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"72", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"72", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"38", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"72", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"72", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"25", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"17", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"6", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"16", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"187", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"187", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"55", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"12", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"55", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"12", " ", "D", " ", "SigpT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"60", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"90", " ", "fm", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"90", " ", "fp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"24", " ", "Sigm", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"11", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"24", " ", "Sigp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"11", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"54", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"30", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.8075019211919193`*^9, 3.80750192634039*^9}, 
   3.807505518167583*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"79303b7d-55de-4c27-b57e-2effca3c3e18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"+", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["fm", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["fp", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "3"]}], "+", 
   SuperscriptBox["Sigm", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "3"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"8", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"8", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"8", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"8", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"4", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"20", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"13", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"13", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"7", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"10", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"10", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"26", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"7", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"13", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"7", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"7", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"14", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"22", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"13", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"2", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"7", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"7", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"19", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"4", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"19", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"4", " ", "D", " ", "SigpT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"20", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"6", " ", "Sigm", " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"5", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"6", " ", "Sigp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"5", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.8075019276702013`*^9, 3.807501942743887*^9}, 
   3.807505529874494*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"47f946bc-c735-4260-9cae-54649d181318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"+", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["fm", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "fp"}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "3"]}], "-", 
   RowBox[{"8", " ", "fm", " ", 
    SuperscriptBox["fp", "3"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["fp", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "Sigm"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "3"]}], "+", 
   SuperscriptBox["Sigm", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigmT"}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigmT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "3"], " ", "SigpT"}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"8", " ", "D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "-", 
   RowBox[{"26", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"26", " ", "D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "-", 
   RowBox[{"8", " ", "D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "-", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"20", " ", "D", " ", "fm", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"6", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"6", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], 
   "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"36", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"18", " ", 
    SuperscriptBox["fm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"40", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"20", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"36", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"20", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["fp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", "fm", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", "fm", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"14", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"12", " ", "D", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"14", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"7", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"7", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"7", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"7", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"43", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"28", " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"43", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"5", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"2", " ", "D", " ", "SigpT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"24", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"14", " ", "fm", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"14", " ", "fp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"10", " ", "Sigm", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"7", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"10", " ", "Sigp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"7", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"10", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"18", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501947329544*^9, 3.807501960968321*^9}, 
   3.80750554355744*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"6aaddc33-fb79-4b44-bd00-69609472f541"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HS", "[", 
   RowBox[{"8", ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{"-", "1"}], ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fm", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["fm", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", "fp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["fp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["fp", "4"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "3"]}], "+", 
   SuperscriptBox["Sigm", "4"], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigmT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigmT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigmT", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "3"]}], "+", 
   SuperscriptBox["SigmT", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "Sigp"}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["Sigp", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "3"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "3"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "3"]}], "+", 
   SuperscriptBox["Sigp", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "3"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", "SigpT"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "3"], " ", "SigpT"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "-", 
   RowBox[{"Sigm", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["SigpT", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "3"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "3"]}], "+", 
   SuperscriptBox["SigpT", "4"], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fm", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["fp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "3"], " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
   "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "SigmT", " ", "Sigp", " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "fp", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], "-", 
   RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}],
    "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
   RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", "SigpT", " ", "u"}],
    "+", 
   RowBox[{"D", " ", "fm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "fp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{"D", " ", "Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "-", 
   RowBox[{"D", " ", "Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "3"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["SigmT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"6", " ", 
    SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"2", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "4"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigm", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigmT", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"Sigm", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "-", 
   RowBox[{"SigmT", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"Sigp", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{
    SuperscriptBox["SigpT", "3"], " ", 
    SuperscriptBox["u", "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fm", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["D", "3"], " ", "fp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "fm", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"4", " ", "D", " ", "fp", " ", "Sigm", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["D", "3"], " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"4", " ", "D", " ", "fp", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"6", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{
    SuperscriptBox["D", "3"], " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "fp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"3", " ", "D", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"5", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "3"]}], "-", 
   RowBox[{"D", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "3"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["D", "4"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["fm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["D", "2"], " ", "fp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"21", " ", 
    SuperscriptBox["fp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", "Sigm", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["Sigm", "2"], " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigm", " ", "SigmT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigmT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"10", " ", 
    SuperscriptBox["D", "2"], " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"7", " ", "Sigm", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "SigmT", " ", "Sigp", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"11", " ", 
    SuperscriptBox["Sigp", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"7", " ", 
    SuperscriptBox["D", "2"], " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"4", " ", "Sigm", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "-", 
   RowBox[{"3", " ", "SigmT", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"4", " ", "Sigp", " ", "SigpT", " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["SigpT", "2"], " ", 
    SuperscriptBox["u", "4"]}], "+", 
   RowBox[{"11", " ", "D", " ", "fm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"11", " ", "D", " ", "fp", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"9", " ", "D", " ", "Sigm", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"6", " ", "D", " ", "SigmT", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"9", " ", "D", " ", "Sigp", " ", 
    SuperscriptBox["u", "5"]}], "-", 
   RowBox[{"6", " ", "D", " ", "SigpT", " ", 
    SuperscriptBox["u", "5"]}], "+", 
   RowBox[{"20", " ", 
    SuperscriptBox["D", "2"], " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"12", " ", "Sigm", " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"9", " ", "SigmT", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"12", " ", "Sigp", " ", 
    SuperscriptBox["u", "6"]}], "+", 
   RowBox[{"9", " ", "SigpT", " ", 
    SuperscriptBox["u", "6"]}], "-", 
   RowBox[{"2", " ", "D", " ", 
    SuperscriptBox["u", "7"]}], "+", 
   RowBox[{"22", " ", 
    SuperscriptBox["u", "8"]}]}]}]], "Input",
 CellChangeTimes->{{3.807501961894834*^9, 3.807501978256974*^9}, 
   3.8075055558655*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"6261155a-0dd0-4108-a3a9-970f8acf3451"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The anomalous terms in the C-even and P-even mesonic QCD  chiral \
Lagrangian at chiral dimension ", "Title"],
 StyleBox[Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "8"], TraditionalForm]], "Title",
  FormatType->"TraditionalForm",ExpressionUUID->
  "4cdb39f3-bdb4-4cdf-a20f-65228e57fe04"], "Title"]
}], "Subtitle",
 CellChangeTimes->{{3.807502972633541*^9, 3.8075029872012444`*^9}, 
   3.8075035431741667`*^9, 3.807503585788125*^9, {3.8075036188191967`*^9, 
   3.80750362133638*^9}, {3.807503870679366*^9, 
   3.80750392208574*^9}},ExpressionUUID->"7606dc87-2430-4698-be8a-\
f895462a6210"],

Cell[CellGroupData[{

Cell["Construct the C-even and P-even Hilbert series via eq 3.20d", \
"Subsection",
 CellChangeTimes->{{3.807503947435446*^9, 3.807503962980866*^9}, 
   3.807504020596862*^9},ExpressionUUID->"731cfd26-7c49-4548-855f-\
fe758248a4f9"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HCevenPeven", "[", 
      RowBox[{"8", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"8", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"8", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"8", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"8", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Nf", ",", "2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.807503035384253*^9, 3.807503156419836*^9}, {
   3.807503260150381*^9, 3.8075033958711042`*^9}, {3.807503447186645*^9, 
   3.807503447987018*^9}, 3.807503504065899*^9, {3.807503932159038*^9, 
   3.8075039367255774`*^9}, {3.8075041576307077`*^9, 3.807504164979368*^9}, {
   3.807504220382655*^9, 3.807504227267045*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"24757e32-8a62-4c4d-a7ea-8cf947beaff4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Construct the Hilbert series without anomalous terms (those containing an \
epsilon tensor), and the Hilbert series only including the anomalous terms \
via eqs 4.4 and 4.5\
\>", "Subsection",
 CellChangeTimes->{{3.807503947435446*^9, 3.807503962980866*^9}, 
   3.807504020596862*^9, {3.807504060070024*^9, 3.8075040926259127`*^9}, {
   3.807504176565531*^9, 3.807504179577289*^9}, {3.807580701236273*^9, 
   3.807580754246202*^9}},ExpressionUUID->"39336010-a2e1-4156-820e-\
32bddc283ed2"],

Cell[BoxData[
 RowBox[{"flip", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", 
     RowBox[{"-", "u"}]}], ",", 
    RowBox[{"Sigm", "\[Rule]", 
     RowBox[{"-", "Sigm"}]}], ",", 
    RowBox[{"SigmT", "\[Rule]", 
     RowBox[{"-", "SigmT"}]}], ",", 
    RowBox[{"fm", "\[Rule]", 
     RowBox[{"-", "fm"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.800671259746647*^9, 3.8006712759954643`*^9}, 
   3.800671858091797*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"ea9e8944-ba32-4439-8264-9dc51da1f026"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Hnoeps", "[", 
      RowBox[{"8", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HCevenPeven", "[", 
          RowBox[{"8", ",", "Nf"}], "]"}], "+", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"HCevenPeven", "[", 
            RowBox[{"8", ",", "Nf"}], "]"}], "/.", "flip"}], ")"}]}], ")"}]}],
       "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Hepsonly", "[", 
      RowBox[{"8", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"HCevenPeven", "[", 
        RowBox[{"8", ",", "Nf"}], "]"}], "-", 
       RowBox[{"Hnoeps", "[", 
        RowBox[{"8", ",", "Nf"}], "]"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Nf", ",", "2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.807503035384253*^9, 3.807503156419836*^9}, {
   3.807503260150381*^9, 3.8075033958711042`*^9}, {3.807503447186645*^9, 
   3.807503447987018*^9}, 3.807503504065899*^9, {3.807503932159038*^9, 
   3.8075039367255774`*^9}, {3.807504120973072*^9, 3.807504271389701*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f53a1b0a-0adf-4601-9084-2761011f97d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The Hilbert series for the anomalous  terms at chiral dimension ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "8"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e37ed227-cb5e-4b58-b292-0ce524d2a0c4"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6aafb926-791c-4fe2-8c7f-5b40848c27f6"]
}], "Subsection",
 CellChangeTimes->{{3.807504282585473*^9, 
  3.8075043048739223`*^9}},ExpressionUUID->"f6b852d6-01ec-4d04-84d4-\
ed90f2739ce8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hepsonly", "[", 
  RowBox[{"8", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.807504210668488*^9, 3.807504214166081*^9}, {
  3.807504250907391*^9, 3.8075042514789677`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"40ef678e-b852-480e-a733-08f7d9f6efc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  
  RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"7", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"7", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"9", " ", "fm", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "D", " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"9", " ", "D", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"D", " ", "Sigp", " ", 
   SuperscriptBox["u", "5"]}]}]], "Output",
 CellChangeTimes->{{3.8075042517754297`*^9, 3.807504272405344*^9}, 
   3.807505578096232*^9, 3.807505871622129*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"a7edf616-1d18-4761-ba74-b27a5a1f9d1f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The Hilbert series for the anomalous  terms at chiral dimension ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "8"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4532a176-7b80-4d6d-af37-1778470e7f00"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", "3"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "39ba50d6-6ff8-4722-83b6-38f8d1cf5e63"]
}], "Subsection",
 CellChangeTimes->{{3.807504282585473*^9, 3.807504311563052*^9}, {
  3.807505579464847*^9, 
  3.807505579956678*^9}},ExpressionUUID->"566f9b50-3735-41a6-b68d-\
e2b055321486"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Hepsonly", "[", 
  RowBox[{"8", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.807504210668488*^9, 3.807504214166081*^9}, {
  3.807504250907391*^9, 3.8075042514789677`*^9}, {3.8075043136269913`*^9, 
  3.8075043137254066`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"1b637860-91b8-4c50-acf1-0b6f8f9507c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", 
   SuperscriptBox["fp", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "Sigm"}], "+", 
  RowBox[{"fm", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{"2", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{"fm", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["fm", "2"], " ", "u"}], "+", 
  RowBox[{"22", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"8", " ", "D", " ", 
   SuperscriptBox["fp", "3"], " ", "u"}], "+", 
  RowBox[{"15", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
  
  RowBox[{"2", " ", "D", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  
  RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"12", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"12", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["fm", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"23", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"35", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "fm", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"23", " ", "fm", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"9", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fp", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "fm", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fp", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"48", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"48", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"23", " ", "D", " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"7", " ", "D", " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"25", " ", "D", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"5", " ", "D", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"23", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"57", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"19", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"5", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"17", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"47", " ", "D", " ", "fp", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"8", " ", "D", " ", "Sigp", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"D", " ", "SigpT", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"19", " ", "fm", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"4", " ", "Sigm", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"13", " ", "D", " ", 
   SuperscriptBox["u", "7"]}]}]], "Output",
 CellChangeTimes->{{3.8075042517754297`*^9, 3.807504272405344*^9}, 
   3.807504313973975*^9, 3.807505580719799*^9, 3.807505871638671*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"7865abbb-94bc-4fcc-b9a0-765020c80ec6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Reproduce ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["N", "f"], "=", "3"}], ",", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "232e3999-ad5e-4c1c-825e-19b6dce8edb6"],
 " columns in Table 10 in the accompanying paper"
}], "Subsection",
 CellChangeTimes->{{3.807504317722622*^9, 3.8075043257857637`*^9}, {
  3.8075044420813017`*^9, 
  3.807504458781118*^9}},ExpressionUUID->"c5840416-b5da-4a6d-b71a-\
9b60b075ec5b"],

Cell[BoxData[{
 RowBox[{"case1", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "\[Rule]", "1"}], ",", 
    RowBox[{"u", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigp", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "1"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "1"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "1"}], ",", 
    RowBox[{"fp", "\[Rule]", "1"}], ",", 
    RowBox[{"fm", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"case2", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "\[Rule]", "1"}], ",", 
    RowBox[{"u", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigp", "\[Rule]", "0"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "0"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "0"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "0"}], ",", 
    RowBox[{"fp", "\[Rule]", "1"}], ",", 
    RowBox[{"fm", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"case3", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "\[Rule]", "1"}], ",", 
    RowBox[{"u", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigp", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "1"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "1"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "1"}], ",", 
    RowBox[{"fp", "\[Rule]", "0"}], ",", 
    RowBox[{"fm", "\[Rule]", "0"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"case4", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "\[Rule]", "1"}], ",", 
    RowBox[{"u", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigp", "\[Rule]", "0"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "0"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "0"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "0"}], ",", 
    RowBox[{"fp", "\[Rule]", "0"}], ",", 
    RowBox[{"fm", "\[Rule]", "0"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8075043602132597`*^9, 3.8075044002330637`*^9}, {
  3.807505589426859*^9, 3.8075055998934803`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e5c3d7ae-1324-46b6-9ae8-e79401f74c02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Hepsonly", "[", 
        RowBox[{"8", ",", "3"}], "]"}], ",", 
       RowBox[{"Hepsonly", "[", 
        RowBox[{"8", ",", "2"}], "]"}]}], "}"}], "/.", "#"}], "&"}], "/@", 
   RowBox[{"{", 
    RowBox[{"case1", ",", "case2", ",", "case3", ",", "case4"}], "}"}]}], "//",
   "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8075044094586153`*^9, 3.807504440609466*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a17504d9-7bd7-4c31-ae14-4c3dae6ef943"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"705", "92"},
     {"369", "0"},
     {"45", "2"},
     {"16", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.807504426198077*^9, 3.8075044606350393`*^9}, {
   3.807505585389625*^9, 3.80750560057271*^9}, 3.8075058717577467`*^9},
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"ef006b94-a682-4397-a7c1-\
5797d1a0ee36"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["reproduce Table 9 in accompanying paper", "Title"]], \
"Subtitle",
 CellChangeTimes->{{3.807502897241538*^9, 3.807502926505084*^9}, {
  3.8075029920001087`*^9, 
  3.8075029921779413`*^9}},ExpressionUUID->"3f34da0b-78c6-4362-ba2a-\
0522d0d97e65"],

Cell[BoxData[
 RowBox[{"alltoone", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"D", "\[Rule]", "1"}], ",", 
    RowBox[{"u", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigp", "\[Rule]", "1"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "1"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "1"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "1"}], ",", 
    RowBox[{"fp", "\[Rule]", "1"}], ",", 
    RowBox[{"fm", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{3.807505604468273*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"6a9d3ade-dc96-4e4d-8531-f1d5cb2d697c"],

Cell[CellGroupData[{

Cell["\<\
construct C-even  P-even and CP-even Hilbert series, see eqs. 3.20, 3.21\
\>", "Subsection",
 CellChangeTimes->{{3.807503026013748*^9, 3.8075030313962183`*^9}, {
  3.8075031198378477`*^9, 3.807503140051178*^9}, {3.80750336460478*^9, 
  3.807503366108253*^9}},ExpressionUUID->"39d662ee-c17c-4d70-9826-\
a4ad13d64538"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HCeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HPeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HCevenPeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HCPeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"HS", "[", 
       RowBox[{"pord", ",", 
        RowBox[{"+", "1"}], ",", 
        RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"HCevenPeven", "[", 
        RowBox[{"pord", ",", "Nf"}], "]"}]}], "-", 
      RowBox[{"HCeven", "[", 
       RowBox[{"pord", ",", "Nf"}], "]"}], "-", 
      RowBox[{"HPeven", "[", 
       RowBox[{"pord", ",", "Nf"}], "]"}]}]}], ";"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"pord", ",", "6", ",", "8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Nf", ",", "2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.807503035384253*^9, 3.807503156419836*^9}, {
   3.807503260150381*^9, 3.8075033958711042`*^9}, {3.807503447186645*^9, 
   3.807503447987018*^9}, 3.807503504065899*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"b1f18de2-fc11-4684-89cd-ffdd234558c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diplay results, Nf=2", "Subsection",
 CellChangeTimes->{{3.807503026013748*^9, 3.8075030313962183`*^9}, {
  3.8075031198378477`*^9, 3.807503140051178*^9}, {3.80750336460478*^9, 
  3.807503366108253*^9}, {3.807503970767832*^9, 
  3.807503975427779*^9}},ExpressionUUID->"60b7e1e5-ece6-40d8-8240-\
6871d584099f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], ",", 
        RowBox[{"HCeven", "[", 
         RowBox[{"pord", ",", "Nf"}], "]"}], ",", 
        RowBox[{"HPeven", "[", 
         RowBox[{"pord", ",", "Nf"}], "]"}], ",", 
        RowBox[{"HCPeven", "[", 
         RowBox[{"pord", ",", "Nf"}], "]"}]}], "}"}], "/.", 
      RowBox[{"Nf", "\[Rule]", "2"}]}], "/.", "alltoone"}], ",", 
    RowBox[{"{", 
     RowBox[{"pord", ",", "6", ",", "8", ",", "2"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.807503408554576*^9, 3.807503562210998*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0fe11deb-95e9-43b5-b957-e7bfa8f6b3de"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"151", "103", "82", "88"},
     {"1834", "1050", "943", "975"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.807503562545944*^9, 3.8075044791403103`*^9, 
  3.807505607762117*^9, 3.807505874507182*^9},
 CellLabel->
  "Out[29]//MatrixForm=",ExpressionUUID->"4a3ae45f-b7dc-49dd-81ae-\
dc3286365a8d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Diplay results, Nf=3", "Subsection",
 CellChangeTimes->{{3.807503026013748*^9, 3.8075030313962183`*^9}, {
  3.8075031198378477`*^9, 3.807503140051178*^9}, {3.80750336460478*^9, 
  3.807503366108253*^9}, {3.807503970767832*^9, 
  3.807503979954947*^9}},ExpressionUUID->"8f24201b-908f-4102-9a02-\
7201cc46e83a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], ",", 
        RowBox[{"HCeven", "[", 
         RowBox[{"pord", ",", "Nf"}], "]"}], ",", 
        RowBox[{"HPeven", "[", 
         RowBox[{"pord", ",", "Nf"}], "]"}], ",", 
        RowBox[{"HCPeven", "[", 
         RowBox[{"pord", ",", "Nf"}], "]"}]}], "}"}], "/.", 
      RowBox[{"Nf", "\[Rule]", "3"}]}], "/.", "alltoone"}], ",", 
    RowBox[{"{", 
     RowBox[{"pord", ",", "6", ",", "8", ",", "2"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.807503567839967*^9, 3.807503567905118*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a1f5fb01-6ad5-4da6-b8e2-a4d92dd5fd21"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"315", "206", "165", "178"},
     {"6882", "3768", "3479", "3553"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.807503568106633*^9, 3.807504479975829*^9, 
  3.807505609736703*^9, 3.8075058745491447`*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"94509482-7495-4fed-974f-\
6b457847e58a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CP-odd operators", "Title",
 CellChangeTimes->{{3.807504494290793*^9, 
  3.807504496635004*^9}},ExpressionUUID->"10d92ca6-d67d-42e6-9919-\
b0859f1a62da"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HCeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HPeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HCevenPeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"+", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
        RowBox[{"HS", "[", 
         RowBox[{"pord", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "Nf"}], "]"}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HCPeven", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{"HS", "[", 
       RowBox[{"pord", ",", 
        RowBox[{"+", "1"}], ",", 
        RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"HCevenPeven", "[", 
        RowBox[{"pord", ",", "Nf"}], "]"}]}], "-", 
      RowBox[{"HCeven", "[", 
       RowBox[{"pord", ",", "Nf"}], "]"}], "-", 
      RowBox[{"HPeven", "[", 
       RowBox[{"pord", ",", "Nf"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"HCPodd", "[", 
      RowBox[{"pord", ",", "Nf"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"HS", "[", 
        RowBox[{"pord", ",", 
         RowBox[{"+", "1"}], ",", 
         RowBox[{"+", "1"}], ",", "Nf"}], "]"}], "-", 
       RowBox[{"HCPeven", "[", 
        RowBox[{"pord", ",", "Nf"}], "]"}]}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"pord", ",", "6", ",", "8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Nf", ",", "2", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.807503035384253*^9, 3.807503156419836*^9}, {
   3.807503260150381*^9, 3.8075033958711042`*^9}, {3.807503447186645*^9, 
   3.807503447987018*^9}, 3.807503504065899*^9, {3.8075045058902597`*^9, 
   3.807504529107411*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"118e8c25-6299-4657-a98f-19d44fcd78ea"],

Cell[TextData[{
 "Pion only content of the CP-odd mesonic Chiral Lagrangian at chiral \
dimension ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "6"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "55ae2c9e-bbc0-4478-b1ae-a0e09b365658"]
}], "Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 3.807504560939138*^9}, {
  3.8075046216998796`*^9, 
  3.807504652401154*^9}},ExpressionUUID->"67f0921b-c188-486d-886d-\
e02b3c48d990"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"bcc9b2f0-3dab-43f5-8c06-2050f71f2fec"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504585745269*^9}},ExpressionUUID->"38a12695-b7d3-44b4-bf85-\
c30f78b8d3ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HCPodd", "[", 
   RowBox[{"6", ",", "2"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sigp", "\[Rule]", "0"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "0"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "0"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "0"}], ",", 
    RowBox[{"fp", "\[Rule]", "0"}], ",", 
    RowBox[{"fm", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, {
  3.807504655935793*^9, 3.8075046577598248`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"801394b2-9be2-4e8b-a3de-89bd1d9e9179"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.807504658018033*^9, 3.8075056140335617`*^9, 3.8075058773261642`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"931bd58d-0d64-4f48-badf-2fd0e4cc80f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "3"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"67b80ce3-58bb-4384-9843-a15335f5d09c"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504589098502*^9}},ExpressionUUID->"fdf20c76-b8d2-46b2-a6e9-\
2812ff2d6b3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HCPodd", "[", 
   RowBox[{"6", ",", "3"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sigp", "\[Rule]", "0"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "0"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "0"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "0"}], ",", 
    RowBox[{"fp", "\[Rule]", "0"}], ",", 
    RowBox[{"fm", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, 
   3.807504568801734*^9, 3.807504662217113*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"afa52cfa-ec7b-4717-9023-0c858bc0edd8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  SuperscriptBox["u", "6"]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.807504569307222*^9, 3.807504662441874*^9, 3.80750561591605*^9, 
   3.80750587738695*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fb41d844-3ae8-4ccb-b0c4-81190913559b"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Pion only content of the CP-odd mesonic Chiral Lagrangian at chiral \
dimension ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "8"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "acdcb73c-cdb8-4ac1-be9c-23c87d30c411"]
}], "Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 3.807504560939138*^9}, {
  3.8075046216998796`*^9, 
  3.807504668923912*^9}},ExpressionUUID->"7120199b-d16c-46f7-a2c3-\
b2d6835856d3"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"2bd0e339-ea99-4feb-bc28-c0a1193e36e7"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504585745269*^9}},ExpressionUUID->"a31ee23d-23bc-4ca7-a25d-\
43e4472b648d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HCPodd", "[", 
   RowBox[{"8", ",", "2"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sigp", "\[Rule]", "0"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "0"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "0"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "0"}], ",", 
    RowBox[{"fp", "\[Rule]", "0"}], ",", 
    RowBox[{"fm", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, {
  3.807504655935793*^9, 3.807504670781045*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d3192c10-99d6-4ef2-82d1-55def22cf578"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox["D", "2"], " ", 
  SuperscriptBox["u", "6"]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, {
   3.807504658018033*^9, 3.807504671141251*^9}, 3.807505617905711*^9, 
   3.807505877435794*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"6c974577-d1e2-4dd4-a361-0fd801a12f2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "3"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"688a4dc8-efaa-4d03-ae4c-3bc363c5c07e"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504589098502*^9}},ExpressionUUID->"f91ff876-2bc4-4a45-8d7e-\
03617120a6a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HCPodd", "[", 
   RowBox[{"8", ",", "3"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sigp", "\[Rule]", "0"}], ",", 
    RowBox[{"Sigm", "\[Rule]", "0"}], ",", 
    RowBox[{"SigpT", "\[Rule]", "0"}], ",", 
    RowBox[{"SigmT", "\[Rule]", "0"}], ",", 
    RowBox[{"fp", "\[Rule]", "0"}], ",", 
    RowBox[{"fm", "\[Rule]", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, 
   3.807504568801734*^9, {3.807504662217113*^9, 3.807504673260852*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"6848f41e-cf8c-470b-afb2-47a6cb331bd4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"28", " ", "D", " ", 
   SuperscriptBox["u", "7"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["u", "8"]}]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.807504569307222*^9, {3.807504662441874*^9, 3.807504678457673*^9}, 
   3.8075056198665752`*^9, 3.807505877456274*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"27da0ef4-5fa7-42cc-9351-2127ba84189e"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Full operator content of the CP-odd mesonic Chiral Lagrangian at chiral \
dimension ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "6"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4a782c0d-b56a-46ec-85be-0139a8c7ad75"]
}], "Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 3.807504560939138*^9}, {
  3.8075046216998796`*^9, 
  3.8075046291877403`*^9}},ExpressionUUID->"d8c8bc55-9905-4a6c-bf3a-\
e73122d12031"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"1e30f61a-1a9d-414f-a65c-a39bf64307fc"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504585745269*^9}},ExpressionUUID->"fcfbc93c-98cf-446d-9ad6-\
b4e59a1d215c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HCPodd", "[", 
  RowBox[{"6", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"64094e9e-42de-48ff-bad5-12cc96868e0c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["fm", "3"], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  SuperscriptBox["fp", "3"], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
  SuperscriptBox["SigmT", "3"], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["fm", "2"], " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", "fm", " ", "fp", " ", "u"}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"D", " ", "fm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"D", " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", "D", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", "fm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.807505625201017*^9, 3.807505877504982*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"2adb6ef0-a2de-45a2-a67d-f0237dea9405"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "3"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"47e1a2e4-fe7c-4e74-8920-88b4cfd575ca"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504589098502*^9}},ExpressionUUID->"76d3e0bc-2ee7-430c-80ed-\
46d35865c342"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HCPodd", "[", 
  RowBox[{"6", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, 
   3.807504568801734*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"c06fbd21-c836-403c-8f83-331bdc25706d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["fm", "3"], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  SuperscriptBox["fp", "3"], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
  SuperscriptBox["Sigm", "3"], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
  SuperscriptBox["SigmT", "3"], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{"Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "u"}], "+", 
  RowBox[{"4", " ", "D", " ", "fm", " ", "fp", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"12", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "D", " ", "fm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", "D", " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"D", " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"3", " ", "D", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"D", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"8", " ", "fm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"5", " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  SuperscriptBox["u", "6"]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.807504569307222*^9, 3.8075056268454113`*^9, 3.807505877526813*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"49276e0c-9625-48d7-a974-c015583ca2f4"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Full operator content of the CP-odd mesonic Chiral Lagrangian at chiral \
dimension ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["p", "8"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9c10e8ce-6ca1-4006-b8ca-ebc89f81687a"]
}], "Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 3.807504560939138*^9}, {
  3.807504596870079*^9, 
  3.807504626400764*^9}},ExpressionUUID->"06586b49-53f3-4415-b2f7-\
d1ed21fe2f60"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "2"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"4fda4732-626a-4746-911e-59a05db2d5d8"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504585745269*^9}},ExpressionUUID->"4d39ea52-4be9-46ad-a4e1-\
109bf09b0bf1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HCPodd", "[", 
  RowBox[{"8", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, {
  3.807504598752757*^9, 3.807504599002343*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5b80bdf4-18d9-4128-a4ec-66ac04f12d9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "3"]}], "+", 
  RowBox[{"4", " ", "fm", " ", 
   SuperscriptBox["fp", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "3"], " ", "SigmT"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["SigmT", "2"]}], "+", 
  RowBox[{"fm", " ", "fp", " ", 
   SuperscriptBox["SigmT", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["SigmT", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["SigmT", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"3", " ", "fm", " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["Sigp", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "3"], " ", "SigpT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "SigpT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"fm", " ", "fp", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"Sigm", " ", "Sigp", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["SigpT", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["fm", "2"], " ", "u"}], "+", 
  RowBox[{"6", " ", "D", " ", 
   SuperscriptBox["fm", "3"], " ", "u"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "+", 
  RowBox[{"20", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
  RowBox[{
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"20", " ", "D", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"6", " ", "D", " ", 
   SuperscriptBox["fp", "3"], " ", "u"}], "+", 
  RowBox[{"7", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"15", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
  
  RowBox[{"7", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", 
   SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], 
  "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"8", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"15", " ", "D", " ", "fm", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
  
  RowBox[{"8", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"6", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"6", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", 
   SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", "SigmT", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
  
  RowBox[{"3", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"D", " ", "Sigp", " ", 
   SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["fm", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"25", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"17", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"17", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["fp", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"9", " ", "fm", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", "fm", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["SigmT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", 
   SuperscriptBox["SigmT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["SigmT", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"9", " ", "fm", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "fm", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fm", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "SigmT", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", "fm", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"15", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"33", " ", "D", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"15", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"9", " ", "D", " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"9", " ", "D", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "3"], " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"6", " ", "D", " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"6", " ", "D", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "3"], " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"11", " ", "D", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"11", " ", "D", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"6", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", "D", " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", "D", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"4", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"16", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"4", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"2", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", "D", " ", "fm", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"8", " ", "D", " ", "fp", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"D", " ", "Sigm", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"D", " ", "SigmT", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"6", " ", "D", " ", "Sigp", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"D", " ", "SigpT", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"4", " ", "fm", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"4", " ", "fp", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"3", " ", "SigmT", " ", 
   SuperscriptBox["u", "6"]}]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.8075045991632013`*^9, 3.80750562797425*^9, 3.807505877585203*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"432e97b8-53a9-4fbe-9dbd-dc5297ea538d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SubscriptBox["N", "f"], "=", "3"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"bc5b87eb-3854-4493-b9bf-7b5675fd46a4"]], \
"Subsection",
 CellChangeTimes->{{3.807504537482832*^9, 
  3.807504589098502*^9}},ExpressionUUID->"c735446d-7b1b-4f06-8287-\
24fbe3419ff4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HCPodd", "[", 
  RowBox[{"8", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.8075045223344173`*^9, 3.807504525917452*^9}, 
   3.807504568801734*^9, {3.807504601641562*^9, 3.807504601693412*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d4dca7c3-3c4a-41d3-811d-e63885913ac2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "4"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "fp"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["fm", "3"], " ", "fp"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  RowBox[{"13", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["fp", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "3"]}], "+", 
  RowBox[{"8", " ", "fm", " ", 
   SuperscriptBox["fp", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "4"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "3"], " ", "Sigm"}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigm"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
  RowBox[{"4", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "Sigm"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["Sigm", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigm", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "3"], " ", "SigmT"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "SigmT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigmT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigmT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["SigmT", "2"]}], "+", 
  RowBox[{"fm", " ", "fp", " ", 
   SuperscriptBox["SigmT", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["SigmT", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["SigmT", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "3"], " ", "Sigp"}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", "Sigp"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{"4", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"8", " ", "fm", " ", "fp", " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigm", "2"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "3"], " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "Sigp"}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["SigmT", "2"], " ", "Sigp"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["Sigp", "2"]}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["Sigp", "3"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["Sigp", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "3"], " ", "SigpT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "fp", " ", "SigpT"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "3"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigm", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "3"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{"fm", " ", "fp", " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["SigmT", "3"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"2", " ", "fm", " ", "fp", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", "SigpT"}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["Sigp", "2"], " ", "SigpT"}], "+", 
  RowBox[{
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"fm", " ", "fp", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"Sigm", " ", "Sigp", " ", 
   SuperscriptBox["SigpT", "2"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["SigpT", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["fm", "2"], " ", "u"}], "+", 
  RowBox[{"18", " ", "D", " ", 
   SuperscriptBox["fm", "3"], " ", "u"}], "+", 
  RowBox[{"7", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "fp", " ", "u"}], "+", 
  RowBox[{"55", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", "u"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"55", " ", "D", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", "u"}], "+", 
  RowBox[{"18", " ", "D", " ", 
   SuperscriptBox["fp", "3"], " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"19", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", "Sigm", " ", "u"}], "+", 
  RowBox[{"40", " ", "D", " ", "fm", " ", "fp", " ", "Sigm", " ", "u"}], "+", 
  
  RowBox[{"19", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", "u"}], "+", 
  RowBox[{
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", 
   SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["Sigm", "3"], " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"4", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"10", " ", "D", " ", "fm", " ", "fp", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"4", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "Sigm", " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "SigmT", " ", "u"}], 
  "+", 
  RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "SigmT", " ", "u"}], 
  "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"21", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"40", " ", "D", " ", "fm", " ", "fp", " ", "Sigp", " ", "u"}], "+", 
  
  RowBox[{"21", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "Sigm", " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"13", " ", "D", " ", "fm", " ", "Sigm", " ", "Sigp", " ", "u"}], 
  "+", 
  RowBox[{"13", " ", "D", " ", "fp", " ", "Sigm", " ", "Sigp", " ", "u"}], 
  "+", 
  RowBox[{"5", " ", "D", " ", 
   SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", "fm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
  "+", 
  RowBox[{"3", " ", "D", " ", "fp", " ", "SigmT", " ", "Sigp", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "Sigp", " ", "u"}], 
  "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["SigmT", "2"], " ", "Sigp", " ", "u"}], "+", 
  RowBox[{
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fm", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"5", " ", "D", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", "Sigm", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"D", " ", "SigmT", " ", 
   SuperscriptBox["Sigp", "2"], " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", 
   SuperscriptBox["Sigp", "3"], " ", "u"}], "+", 
  RowBox[{"6", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"10", " ", "D", " ", "fm", " ", "fp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"6", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", "fm", " ", "Sigm", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"3", " ", "D", " ", "fp", " ", "Sigm", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"2", " ", "D", " ", "fm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "fp", " ", "SigmT", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigmT", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "Sigp", " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"3", " ", "D", " ", "fm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"3", " ", "D", " ", "fp", " ", "Sigp", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"2", " ", "D", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", "u"}], 
  "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["Sigp", "2"], " ", "SigpT", " ", "u"}], "+", 
  RowBox[{"D", " ", "Sigp", " ", 
   SuperscriptBox["SigpT", "2"], " ", "u"}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["fm", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"66", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"80", " ", 
   SuperscriptBox["fm", "2"], " ", "fp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"33", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"80", " ", "fm", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["fp", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"48", " ", "fm", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"8", " ", "fm", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"8", " ", "fp", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["Sigm", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "4"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["fm", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"12", " ", "fm", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["fp", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fp", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["Sigm", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["SigmT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", 
   SuperscriptBox["SigmT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["SigmT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["SigmT", "3"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["fm", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"48", " ", "fm", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["fp", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"16", " ", "fm", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"16", " ", "fp", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["Sigm", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fp", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"Sigm", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"8", " ", "fm", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"8", " ", "fp", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"6", " ", "Sigm", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "SigmT", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["fm", "2"], " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"12", " ", "fm", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["fp", "2"], " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fp", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "2"], " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fm", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"4", " ", "fp", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"3", " ", "Sigm", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"SigmT", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fm", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"fp", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"Sigm", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"SigmT", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["D", "3"], " ", "fm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"87", " ", "D", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["D", "3"], " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"176", " ", "D", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"87", " ", "D", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "3"], " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"55", " ", "D", " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"55", " ", "D", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"10", " ", "D", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{
   SuperscriptBox["D", "3"], " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"15", " ", "D", " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"15", " ", "D", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"7", " ", "D", " ", "Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["SigmT", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["D", "3"], " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"51", " ", "D", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"51", " ", "D", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"16", " ", "D", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", "D", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"10", " ", "D", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["D", "3"], " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"12", " ", "D", " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"12", " ", "D", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"2", " ", "D", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"7", " ", "D", " ", "Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"D", " ", 
   SuperscriptBox["SigpT", "2"], " ", 
   SuperscriptBox["u", "3"]}], "+", 
  RowBox[{"60", " ", 
   SuperscriptBox["D", "2"], " ", "fm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"62", " ", 
   SuperscriptBox["fm", "2"], " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"60", " ", 
   SuperscriptBox["D", "2"], " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"128", " ", "fm", " ", "fp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"62", " ", 
   SuperscriptBox["fp", "2"], " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["D", "2"], " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"36", " ", "fm", " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"36", " ", "fp", " ", "Sigm", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["Sigm", "2"], " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["D", "2"], " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", "fm", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", "fp", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"Sigm", " ", "SigmT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["D", "2"], " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"36", " ", "fm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"36", " ", "fp", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"16", " ", "Sigm", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"5", " ", "SigmT", " ", "Sigp", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["Sigp", "2"], " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["D", "2"], " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", "fm", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", "fp", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"5", " ", "Sigm", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"3", " ", "SigmT", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"Sigp", " ", "SigpT", " ", 
   SuperscriptBox["u", "4"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["D", "3"], " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"88", " ", "D", " ", "fm", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"88", " ", "D", " ", "fp", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"23", " ", "D", " ", "Sigm", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"3", " ", "D", " ", "SigmT", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"32", " ", "D", " ", "Sigp", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"9", " ", "D", " ", "SigpT", " ", 
   SuperscriptBox["u", "5"]}], "+", 
  RowBox[{"20", " ", 
   SuperscriptBox["D", "2"], " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"45", " ", "fm", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"45", " ", "fp", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"18", " ", "Sigm", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"10", " ", "SigmT", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"6", " ", "Sigp", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"SigpT", " ", 
   SuperscriptBox["u", "6"]}], "+", 
  RowBox[{"28", " ", "D", " ", 
   SuperscriptBox["u", "7"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["u", "8"]}]}]], "Output",
 CellChangeTimes->{{3.807504526231133*^9, 3.807504530457892*^9}, 
   3.807504569307222*^9, 3.807504601909684*^9, 3.8075056292869673`*^9, 
   3.8075058776201277`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"4bf852b9-e53d-45dd-a6ad-d466c8e50c0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{877, 951},
WindowMargins->{{195, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (May 3, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 197, 3, 30, "Input",ExpressionUUID->"5c65d05c-e9f2-4f52-99ad-c03a89e17443"],
Cell[CellGroupData[{
Cell[780, 27, 3426, 83, 586, "Subtitle",ExpressionUUID->"b29ce1fa-e571-4e39-baf8-0972f54ff078"],
Cell[4209, 112, 6626, 169, 241, "Input",ExpressionUUID->"169518b7-ac97-47ae-bbc8-b445cceffcbc"],
Cell[10838, 283, 4423, 119, 178, "Input",ExpressionUUID->"c6d70f39-6d35-4626-b2a1-5f7428bce255"],
Cell[15264, 404, 6358, 166, 241, "Input",ExpressionUUID->"e48740fb-f9f2-4643-b585-163c533460f6"],
Cell[21625, 572, 4424, 119, 178, "Input",ExpressionUUID->"d94cb786-8b25-4f09-bcff-f8390c15712f"],
Cell[26052, 693, 7726, 202, 304, "Input",ExpressionUUID->"3eb75969-6af7-4b82-8a9c-f5e153c9d99f"],
Cell[33781, 897, 5494, 147, 241, "Input",ExpressionUUID->"8574e06f-1065-4f78-b42f-18ba57947e08"],
Cell[39278, 1046, 6688, 182, 283, "Input",ExpressionUUID->"2824c5e8-7a3a-43d0-bfc8-bc68c021a30a"],
Cell[45969, 1230, 5142, 142, 220, "Input",ExpressionUUID->"f959badc-f4bf-4385-84e5-40b20414a67a"],
Cell[51114, 1374, 30181, 763, 1249, "Input",ExpressionUUID->"08b958b9-c367-4471-897d-91e581035cb8"],
Cell[81298, 2139, 21411, 553, 850, "Input",ExpressionUUID->"db3d75ac-6c87-4331-a1ad-9a0db44b5656"],
Cell[102712, 2694, 30160, 763, 1249, "Input",ExpressionUUID->"3c559fac-fea9-4544-a4b9-af5649ac284f"],
Cell[132875, 3459, 21391, 553, 850, "Input",ExpressionUUID->"5ef7f8b5-013c-4348-86ee-270162410140"],
Cell[154269, 4014, 33910, 855, 1438, "Input",ExpressionUUID->"79303b7d-55de-4c27-b57e-2effca3c3e18"],
Cell[188182, 4871, 23241, 603, 955, "Input",ExpressionUUID->"47f946bc-c735-4260-9cae-54649d181318"],
Cell[211426, 5476, 28965, 753, 1060, "Input",ExpressionUUID->"6aaddc33-fb79-4b44-bd00-69609472f541"],
Cell[240394, 6231, 22357, 588, 808, "Input",ExpressionUUID->"6261155a-0dd0-4108-a3a9-970f8acf3451"]
}, Closed]],
Cell[CellGroupData[{
Cell[262788, 6824, 621, 13, 205, "Subtitle",ExpressionUUID->"7606dc87-2430-4698-be8a-f895462a6210"],
Cell[CellGroupData[{
Cell[263434, 6841, 232, 4, 54, "Subsection",ExpressionUUID->"731cfd26-7c49-4548-855f-fe758248a4f9"],
Cell[263669, 6847, 1369, 34, 94, "Input",ExpressionUUID->"24757e32-8a62-4c4d-a7ea-8cf947beaff4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265075, 6886, 499, 9, 81, "Subsection",ExpressionUUID->"39336010-a2e1-4156-820e-32bddc283ed2"],
Cell[265577, 6897, 517, 14, 30, "Input",ExpressionUUID->"ea9e8944-ba32-4439-8264-9dc51da1f026"],
Cell[266097, 6913, 1361, 35, 94, "Input",ExpressionUUID->"f53a1b0a-0adf-4601-9084-2761011f97d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267495, 6953, 594, 17, 54, "Subsection",ExpressionUUID->"f6b852d6-01ec-4d04-84d4-ed90f2739ce8"],
Cell[CellGroupData[{
Cell[268114, 6974, 280, 5, 30, "Input",ExpressionUUID->"40ef678e-b852-480e-a733-08f7d9f6efc0"],
Cell[268397, 6981, 3168, 73, 140, "Output",ExpressionUUID->"a7edf616-1d18-4761-ba74-b27a5a1f9d1f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271614, 7060, 641, 18, 54, "Subsection",ExpressionUUID->"566f9b50-3735-41a6-b68d-e2b055321486"],
Cell[CellGroupData[{
Cell[272280, 7082, 333, 6, 30, "Input",ExpressionUUID->"1b637860-91b8-4c50-acf1-0b6f8f9507c3"],
Cell[272616, 7090, 8449, 209, 308, "Output",ExpressionUUID->"7865abbb-94bc-4fcc-b9a0-765020c80ec6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[281114, 7305, 492, 14, 54, "Subsection",ExpressionUUID->"c5840416-b5da-4a6d-b71a-9b60b075ec5b"],
Cell[281609, 7321, 1905, 47, 94, "Input",ExpressionUUID->"e5c3d7ae-1324-46b6-9ae8-e79401f74c02"],
Cell[CellGroupData[{
Cell[283539, 7372, 554, 15, 30, "Input",ExpressionUUID->"a17504d9-7bd7-4c31-ae14-4c3dae6ef943"],
Cell[284096, 7389, 760, 22, 94, "Output",ExpressionUUID->"ef006b94-a682-4397-a7c1-5797d1a0ee36"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[284917, 7418, 269, 5, 80, "Subtitle",ExpressionUUID->"3f34da0b-78c6-4362-ba2a-0522d0d97e65"],
Cell[285189, 7425, 549, 13, 30, "Input",ExpressionUUID->"6a9d3ade-dc96-4e4d-8531-f1d5cb2d697c"],
Cell[CellGroupData[{
Cell[285763, 7442, 326, 6, 54, "Subsection",ExpressionUUID->"39d662ee-c17c-4d70-9826-a4ad13d64538"],
Cell[286092, 7450, 2892, 82, 178, "Input",ExpressionUUID->"b1f18de2-fc11-4684-89cd-ffdd234558c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289021, 7537, 315, 5, 54, "Subsection",ExpressionUUID->"60b7e1e5-ece6-40d8-8240-6871d584099f"],
Cell[CellGroupData[{
Cell[289361, 7546, 867, 23, 52, "Input",ExpressionUUID->"0fe11deb-95e9-43b5-b957-e7bfa8f6b3de"],
Cell[290231, 7571, 727, 20, 60, "Output",ExpressionUUID->"4a3ae45f-b7dc-49dd-81ae-dc3286365a8d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291007, 7597, 315, 5, 54, "Subsection",ExpressionUUID->"8f24201b-908f-4102-9a02-7201cc46e83a"],
Cell[CellGroupData[{
Cell[291347, 7606, 867, 23, 52, "Input",ExpressionUUID->"a1f5fb01-6ad5-4da6-b8e2-a4d92dd5fd21"],
Cell[292217, 7631, 731, 20, 60, "Output",ExpressionUUID->"94509482-7495-4fed-974f-6b457847e58a"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[293009, 7658, 159, 3, 98, "Title",ExpressionUUID->"10d92ca6-d67d-42e6-9919-b0859f1a62da"],
Cell[293171, 7663, 3360, 94, 241, "Input",ExpressionUUID->"118e8c25-6299-4657-a98f-19d44fcd78ea"],
Cell[296534, 7759, 460, 12, 54, "Subsection",ExpressionUUID->"67f0921b-c188-486d-886d-e02b3c48d990"],
Cell[CellGroupData[{
Cell[297019, 7775, 340, 9, 38, "Subsection",ExpressionUUID->"38a12695-b7d3-44b4-bf85-c30f78b8d3ad"],
Cell[CellGroupData[{
Cell[297384, 7788, 594, 14, 30, "Input",ExpressionUUID->"801394b2-9be2-4e8b-a3de-89bd1d9e9179"],
Cell[297981, 7804, 247, 3, 34, "Output",ExpressionUUID->"931bd58d-0d64-4f48-badf-2fd0e4cc80f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298277, 7813, 340, 9, 54, "Subsection",ExpressionUUID->"fdf20c76-b8d2-46b2-a6e9-2812ff2d6b3c"],
Cell[CellGroupData[{
Cell[298642, 7826, 591, 14, 30, "Input",ExpressionUUID->"afa52cfa-ec7b-4717-9023-0c858bc0edd8"],
Cell[299236, 7842, 371, 8, 34, "Output",ExpressionUUID->"fb41d844-3ae8-4ccb-b0c4-81190913559b"]
}, Open  ]]
}, Open  ]],
Cell[299634, 7854, 460, 12, 54, "Subsection",ExpressionUUID->"7120199b-d16c-46f7-a2c3-b2d6835856d3"],
Cell[CellGroupData[{
Cell[300119, 7870, 340, 9, 38, "Subsection",ExpressionUUID->"a31ee23d-23bc-4ca7-a25d-43e4472b648d"],
Cell[CellGroupData[{
Cell[300484, 7883, 592, 14, 30, "Input",ExpressionUUID->"d3192c10-99d6-4ef2-82d1-55def22cf578"],
Cell[301079, 7899, 351, 7, 34, "Output",ExpressionUUID->"6c974577-d1e2-4dd4-a361-0fd801a12f2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[301479, 7912, 340, 9, 54, "Subsection",ExpressionUUID->"f91ff876-2bc4-4a45-8d7e-03617120a6a9"],
Cell[CellGroupData[{
Cell[301844, 7925, 615, 14, 30, "Input",ExpressionUUID->"6848f41e-cf8c-470b-afb2-47a6cb331bd4"],
Cell[302462, 7941, 611, 15, 34, "Output",ExpressionUUID->"27da0ef4-5fa7-42cc-9351-2127ba84189e"]
}, Open  ]]
}, Open  ]],
Cell[303100, 7960, 466, 12, 54, "Subsection",ExpressionUUID->"d8c8bc55-9905-4a6c-bf3a-e73122d12031"],
Cell[CellGroupData[{
Cell[303591, 7976, 340, 9, 38, "Subsection",ExpressionUUID->"fcfbc93c-98cf-446d-9ad6-b4e59a1d215c"],
Cell[CellGroupData[{
Cell[303956, 7989, 229, 4, 30, "Input",ExpressionUUID->"64094e9e-42de-48ff-bad5-12cc96868e0c"],
Cell[304188, 7995, 3442, 89, 161, "Output",ExpressionUUID->"2adb6ef0-a2de-45a2-a67d-f0237dea9405"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307679, 8090, 340, 9, 54, "Subsection",ExpressionUUID->"76d3e0bc-2ee7-430c-80ed-46d35865c342"],
Cell[CellGroupData[{
Cell[308044, 8103, 255, 5, 30, "Input",ExpressionUUID->"c06fbd21-c836-403c-8f83-331bdc25706d"],
Cell[308302, 8110, 4653, 120, 203, "Output",ExpressionUUID->"49276e0c-9625-48d7-a974-c015583ca2f4"]
}, Open  ]]
}, Open  ]],
Cell[312982, 8234, 462, 12, 54, "Subsection",ExpressionUUID->"06586b49-53f3-4415-b2f7-d1ed21fe2f60"],
Cell[CellGroupData[{
Cell[313469, 8250, 340, 9, 38, "Subsection",ExpressionUUID->"4d39ea52-4be9-46ad-a4e1-109bf09b0bf1"],
Cell[CellGroupData[{
Cell[313834, 8263, 278, 5, 30, "Input",ExpressionUUID->"5b80bdf4-18d9-4128-a4ec-66ac04f12d9a"],
Cell[314115, 8270, 21136, 542, 854, "Output",ExpressionUUID->"432e97b8-53a9-4fbe-9dbd-dc5297ea538d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335300, 8818, 340, 9, 54, "Subsection",ExpressionUUID->"c735446d-7b1b-4f06-8287-24fbe3419ff4"],
Cell[CellGroupData[{
Cell[335665, 8831, 301, 5, 30, "Input",ExpressionUUID->"d4dca7c3-3c4a-41d3-811d-e63885913ac2"],
Cell[335969, 8838, 26666, 687, 1085, "Output",ExpressionUUID->"4bf852b9-e53d-45dd-a6ad-d466c8e50c0a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


